Symmetry reduction to optimize a graph-based polynomial from queueing theory

For given integers $n$ and $d$, both at least 2, we consider a homogeneous multivariate polynomial $f_d$ of degree $d$ in variables indexed by the edges of the complete graph on $n$ vertices and coefficients depending on cardinalities of certain unions of edges. Cardinaels, Borst and Van Leeuwaarden (arXiv:2111.05777, 2021) asked whether $f_d$, which arises in a model of job-occupancy in redundancy scheduling, attains its minimum over the standard simplex at the uniform probability vector. Brosch, Laurent and Steenkamp [SIAM J. Optim. 31 (2021), 2227--2254] proved that $f_d$ is convex over the standard simplex if $d=2$ and $d=3$, implying the desired result for these $d$. We give a symmetry reduction to show that for fixed $d$, the polynomial is convex over the standard simplex (for all $n\geq 2$) if a constant number of constant matrices (with size and coefficients independent of $n$) are positive semidefinite. This result is then used in combination with a computer-assisted verification to show that the polynomial $f_d$ is convex for $d\leq 9$.

==> GetMatrices.m <==
function [M1,M2,M3] = GetMatrices(M,k)
    noedges = nchoosek(k,2);
    allEdges = nchoosek(1:k+4,2);

    M1=zeros(noedges+k+1);

    EdgesFirstBlock = nchoosek(1:k,2);
    for i=1:noedges
        for j=1:noedges
            M1(i,j) = M(ismember(allEdges,EdgesFirstBlock(i,:),'rows'),ismember(allEdges,EdgesFirstBlock(j,:),'rows'));
        end
    end

   for i=1:noedges
       for j=1:k
           M1(i,noedges+j) = M(ismember(allEdges,EdgesFirstBlock(i,:),'rows'),ismember(allEdges,[j,k+1],'rows'));
           M1(noedges+j,i)=M1(i,noedges+j);
       end
   end

   for i=1:k
        for j=1:k
            M1(noedges+i,noedges+j) =M(ismember(allEdges,[i,k+1],'rows'),ismember(allEdges,[j,k+2],'rows'));
        end
   end

   for i=1:noedges
            M1(i,noedges+k+1) = M(ismember(allEdges,EdgesFirstBlock(i,:),'rows'),ismember(allEdges,[k+1,k+2],'rows'));
            M1(noedges+k+1,i)=M1(i,noedges+k+1);
   end
    
   for i=1:k
            M1(noedges+i,noedges+k+1) =  M(ismember(allEdges,[i,k+1],'rows'),ismember(allEdges,[k+2,k+3],'rows'));
            M1(noedges+k+1,noedges+i)=M1(noedges+i,noedges+k+1);
   end
    
   M1(noedges+k+1,noedges+k+1)=M(ismember(allEdges,[k+1,k+2],'rows'),ismember(allEdges,[k+3,k+4],'rows'));

   M2=zeros(k+1);
   for i=1:k
       M2(i,k+1)=  M(ismember(allEdges,[i,k+1],'rows'),ismember(allEdges,[k+1,k+2],'rows')) ...
           - M(ismember(allEdges,[i,k+1],'rows'),ismember(allEdges,[k+2,k+3],'rows'));
       M2(k+1,i)=  M2(i,k+1) ;
       for j=1:k
           M2(i,j) =  M(ismember(allEdges,[i,k+1],'rows'),ismember(allEdges,[j,k+1],'rows')) ...
           - M(ismember(allEdges,[i,k+1],'rows'),ismember(allEdges,[j,k+2],'rows'));
       end
   end
   M2(k+1,k+1)= M(ismember(allEdges,[k+1,k+2],'rows'),ismember(allEdges,[k+1,k+3],'rows')) ...
           - M(ismember(allEdges,[k+1,k+2],'rows'),ismember(allEdges,[k+3,k+4],'rows'));
    
   M3= M(ismember(allEdges,[k+1,k+2],'rows'),ismember(allEdges,[k+1,k+2],'rows')) ...
           - 2* M(ismember(allEdges,[k+1,k+2],'rows'),ismember(allEdges,[k+1,k+3],'rows'))...
            + M(ismember(allEdges,[k+1,k+2],'rows'),ismember(allEdges,[k+3,k+4],'rows'));
   
end

==> Mgamma.m <==
function M = Mgamma(gamma,n)    
%%Here the E times E-matrix of bhat-gamma's is created
   m=length(gamma);
   basenumber=n+1;
   edges = nchoosek(1:n,2);
   standardBasisMatrix= eye(m);
   M=zeros(m);  
   
   function chat= chatgamma(nonzeroindices)
       numberofedges = length(nonzeroindices);
       if numberofedges==0
          chat=1; 
          return
       end
       if numberofedges==1
          chat=1.0/2;
          return
       end
       
       uniqueverticesinedges = zeros(1,basenumber);   
       uniqueverticesinedges(edges(nonzeroindices,:))=1;
       chat= 1.0/sum(uniqueverticesinedges);
   end

   function bhat= bhatgamma(gammainput)
       bhat=0;
       nonzeroindices = find(gammainput);
       if isempty(nonzeroindices)==1
          bhat=1; 
          return
       end
       for index = nonzeroindices
           bhat = bhat + gammainput(index)*bhatgamma(gammainput-standardBasisMatrix(index,:));
       end
       bhat = bhat * chatgamma(nonzeroindices);
   end

   for i=1:m
       for j=i:m
           M(i,j)= bhatgamma(gamma+standardBasisMatrix(i,:)+standardBasisMatrix(j,:));
           M(j,i)=M(i,j);
       end 
   end
   return;  
end    

==> RelevantEdgesLists.m <==
function RelevantEdgesLists = RelevantEdgesLists(d)
noedges=d-2;

RelevantEdgesLists=[];
if(noedges <=0)
    return;
end
filename = sprintf('multigraph%1d.txt',noedges);
data = dlmread(filename); 

for i=1:size(data,1)
    %create new multigraph
    graphvector =[];
    for j=1:(size(data,2)-2)/3
        for k=1:data(i,3*j+2)
            graphvector=[graphvector [data(i,3*j) data(i,3*j+1)]];
        end
    end  
    reducedgraphvector = RenumberVector(graphvector)   %make sure that vertices in the edges are numbered from 1:n  (where n is the number of distinct vertices covered by the edges).
    %multigraph created
    RelevantEdgesLists = [RelevantEdgesLists; reducedgraphvector];
end

end

==> RenumberVector.m <==
function partition = RenumberVector(J)

originalJ=J;
nvec = 1:length(J);
RenumberedIndices = []; % vector of renumbered indices
NewEntry = 1;
SmallestToRenumber =1; 
while(length(RenumberedIndices) < length(J))
    ToRenumber  = (originalJ==originalJ(SmallestToRenumber));
    J(ToRenumber)= NewEntry;
    RenumberedIndices=[RenumberedIndices find(ToRenumber)];
    SmallestToRenumber = min(setdiff(nvec, RenumberedIndices));
    NewEntry=NewEntry+1;
end

partition = J;
end

==> TestMultigraphMinVal.m <==
function lambd= TestMultigraphMinVal(edgesvector)
%edgesvector is a vector of size 2m, with m the number of edges. For
%examle: [1 2 1 2] is a vector corresponding to two edges [1,2] and [1,2];.

k=max(max(edgesvector));
n=k+4; 
m=nchoosek(n,2);

AllEdges=nchoosek(1:n,2); 
gamma=zeros(1,m); 
for index = 0:(size(edgesvector,2)/2)-1
   edge = sort(edgesvector(1,[2*index+1, 2*index+2])) ;
   index1 = find(ismember(AllEdges,edge,'rows'));
   gamma(index1)=gamma(index1)+1;
end
M=Mgamma(gamma,n);
[M1,M2,M3] = GetMatrices(M,k);

T1= min(eig(double(M1)));
T2= min(eig(double(M2)));
T3= double(M3);

lambd=min([T1,T2,T3]);
end

==> Testd.m <==
function mineigval  = Testd(d)
    mineigval = 10^10; %some arbitrary large number 
    listofmultigraphs = RelevantEdgesLists(d); %recover the list of gamma's we should test
    for i=1:size(listofmultigraphs,1) 
       multigraph = listofmultigraphs(i,:);
       lambd = TestMultigraphMinVal(multigraph); %compute the minimum eigenvalue of the three matrices corresponding to gamma
       if lambd < mineigval
           mineigval=lambd
       end
       i
    end
    return
end


==> fd_rational_LDL/GetSymbolicMatrices.m <==
function [M1,M2,M3] = GetSymbolicMatrices(M,k)
    noedges = nchoosek(k,2);
    allEdges = nchoosek(1:k+4,2);

    M1=sym(zeros(noedges+k+1));

    EdgesFirstBlock = nchoosek(1:k,2);
    for i=1:noedges
        for j=1:noedges
            M1(i,j) = M(ismember(allEdges,EdgesFirstBlock(i,:),'rows'),ismember(allEdges,EdgesFirstBlock(j,:),'rows'));
        end
    end

   for i=1:noedges
       for j=1:k
           M1(i,noedges+j) = M(ismember(allEdges,EdgesFirstBlock(i,:),'rows'),ismember(allEdges,[j,k+1],'rows'));
           M1(noedges+j,i)=M1(i,noedges+j);
       end
   end

   for i=1:k
        for j=1:k
            M1(noedges+i,noedges+j) =M(ismember(allEdges,[i,k+1],'rows'),ismember(allEdges,[j,k+2],'rows'));
        end
   end

   for i=1:noedges
            M1(i,noedges+k+1) = M(ismember(allEdges,EdgesFirstBlock(i,:),'rows'),ismember(allEdges,[k+1,k+2],'rows'));
            M1(noedges+k+1,i)=M1(i,noedges+k+1);
   end
    
   for i=1:k
            M1(noedges+i,noedges+k+1) =  M(ismember(allEdges,[i,k+1],'rows'),ismember(allEdges,[k+2,k+3],'rows'));
            M1(noedges+k+1,noedges+i)=M1(noedges+i,noedges+k+1);
   end
    
   M1(noedges+k+1,noedges+k+1)=M(ismember(allEdges,[k+1,k+2],'rows'),ismember(allEdges,[k+3,k+4],'rows'));

   M2=sym(zeros(k+1));
   for i=1:k
       M2(i,k+1)=  M(ismember(allEdges,[i,k+1],'rows'),ismember(allEdges,[k+1,k+2],'rows')) ...
           - M(ismember(allEdges,[i,k+1],'rows'),ismember(allEdges,[k+2,k+3],'rows'));
       M2(k+1,i)=  M2(i,k+1) ;
       for j=1:k
           M2(i,j) =  M(ismember(allEdges,[i,k+1],'rows'),ismember(allEdges,[j,k+1],'rows')) ...
           - M(ismember(allEdges,[i,k+1],'rows'),ismember(allEdges,[j,k+2],'rows'));
       end
   end
   M2(k+1,k+1)= M(ismember(allEdges,[k+1,k+2],'rows'),ismember(allEdges,[k+1,k+3],'rows')) ...
           - M(ismember(allEdges,[k+1,k+2],'rows'),ismember(allEdges,[k+3,k+4],'rows'));
    
       
   M3=sym(zeros(1));    
   M3(1,1)= M(ismember(allEdges,[k+1,k+2],'rows'),ismember(allEdges,[k+1,k+2],'rows')) ...
           - 2* M(ismember(allEdges,[k+1,k+2],'rows'),ismember(allEdges,[k+1,k+3],'rows'))...
            + M(ismember(allEdges,[k+1,k+2],'rows'),ismember(allEdges,[k+3,k+4],'rows'));
   
end

==> fd_rational_LDL/LDLdec.m <==
%This also works for symbolic matrices A
%(contrary to the ldl-function already present in MATLAB)
function [L,D]=LDLdec(A) 
    [L,U]=lu(A);
    D=U*inv(transpose(L));
end

==> fd_rational_LDL/MgammaSymbolic.m <==
function M = MgammaSymbolic(gamma,n)    
%%Here the E times E-matrix of bhat-gamma's is created
   m=length(gamma);
   gamma=sym(gamma);
   basenumber=n+1;
   edges = nchoosek(1:n,2);
   standardBasisMatrix= sym(eye(m));
   M=sym(zeros(m));  
   
   function chat= chatgamma(nonzeroindices)
       numberofedges = length(nonzeroindices);
       if numberofedges==0
          chat=sym(1); 
          return
       end
       if numberofedges==1
          chat=sym(1/2);
          return
       end
       
       uniqueverticesinedges = zeros(1,basenumber)   ;
       uniqueverticesinedges(edges(nonzeroindices,:))=1;
       chat= 1/sym(sum(uniqueverticesinedges));
   end

   function bhat= bhatgamma(gammainput)
       bhat=sym(0);
       nonzeroindices = find(gammainput);
       if isempty(nonzeroindices)==1
          bhat=sym(1); 
          return
       end
       for index = nonzeroindices
           bhat = bhat + gammainput(index)*bhatgamma(gammainput-standardBasisMatrix(index,:));
       end
       bhat = bhat * chatgamma(nonzeroindices);
   end

   for i=1:m
       for j=i:m
           M(i,j)= bhatgamma(gamma+standardBasisMatrix(i,:)+standardBasisMatrix(j,:));
           M(j,i)=M(i,j);
       end 
   end
   return;  
end    

==> fd_rational_LDL/RelevantEdgesLists.m <==
function RelevantEdgesLists = RelevantEdgesLists(d)
noedges=d-2;

RelevantEdgesLists=[];
if(noedges <=0)
    return;
end
filename = sprintf('multigraph%1d.txt',noedges);
data = dlmread(filename); 

for i=1:size(data,1)
    %create new multigraph
    graphvector =[];
    for j=1:(size(data,2)-2)/3
        for k=1:data(i,3*j+2)
            graphvector=[graphvector [data(i,3*j) data(i,3*j+1)]];
        end
    end  
    reducedgraphvector = RenumberVector(graphvector)   %make sure that vertices in the edges are numbered from 1:n  (where n is the number of distinct vertices covered by the edges).
    %multigraph created
    RelevantEdgesLists = [RelevantEdgesLists; reducedgraphvector];
end

end

==> fd_rational_LDL/RenumberVector.m <==
function partition = RenumberVector(J)

originalJ=J;
nvec = 1:length(J);
RenumberedIndices = []; % vector of renumbered indices
NewEntry = 1;
SmallestToRenumber =1; 
while(length(RenumberedIndices) < length(J))
    ToRenumber  = (originalJ==originalJ(SmallestToRenumber));
    J(ToRenumber)= NewEntry;
    RenumberedIndices=[RenumberedIndices find(ToRenumber)];
    SmallestToRenumber = min(setdiff(nvec, RenumberedIndices));
    NewEntry=NewEntry+1;
end

partition = J;
end

==> fd_rational_LDL/TestMultigraphMinValLDL.m <==
function minLDL= TestMultigraphMinVal(edgesvector)
%edgesvector is a vector of size 2m, with m the number of edges. For
%examle: [1 2 1 2] is a vector corresponding to two edges [1,2] and [1,2];.

k=max(max(edgesvector));
n=k+4; 
m=nchoosek(n,2);

AllEdges=nchoosek(1:n,2); 
gamma=zeros(1,m); 
for index = 0:(size(edgesvector,2)/2)-1
   edge = sort(edgesvector(1,[2*index+1, 2*index+2])) ;
   index1 = find(ismember(AllEdges,edge,'rows'));
   gamma(index1)=gamma(index1)+1;
end
M=MgammaSymbolic(gamma,n);
[M1,M2,M3] = GetSymbolicMatrices(M,k);


[A1,D1]= LDLdec(M1);
T1= min(diag(D1));

[A2,D2]= LDLdec(M2);
T2= min(diag(D2));


[A3,D3]= LDLdec(M3);
T3= min(diag(D3));

minLDL=min([T1,T2,T3]);
end

==> fd_rational_LDL/TestdLDL.m <==
function minLDL  = TestdLDL(d)
    minLDL = 10^10; %some arbitrary large number 
    listofmultigraphs = RelevantEdgesLists(d); %recover the list of gamma's we should test
    for i=1:size(listofmultigraphs,1) 
       multigraph = listofmultigraphs(i,:);
       currentLDL = TestMultigraphMinValLDL(multigraph); %compute the minimum eigenvalue of the three matrices corresponding to gamma
       if currentLDL < minLDL
           minLDL=currentLDL
       end
       i
    end
    return
end

